Mesh Neural Cellular Automata

Texture modeling and synthesis are essential for enhancing the realism of virtual environments. Methods that directly synthesize textures in 3D offer distinct advantages to the UV-mapping-based methods as they can create seamless textures and align more closely with the ways textures form in nature. We propose Mesh Neural Cellular Automata (MeshNCA), a method that directly synthesizes dynamic textures on 3D meshes without requiring any UV maps. MeshNCA is a generalized type of cellular automata that can operate on a set of cells arranged on non-grid structures such as the vertices of a 3D mesh. MeshNCA accommodates multi-modal supervision and can be trained using different targets such as images, text prompts, and motion vector fields. Only trained on an Icosphere mesh, MeshNCA shows remarkable test-time generalization and can synthesize textures on unseen meshes in real time. We conduct qualitative and quantitative comparisons to demonstrate that MeshNCA outperforms other 3D texture synthesis methods in terms of generalization and producing high-quality textures. Moreover, we introduce a way of grafting trained MeshNCA instances, enabling interpolation between textures. MeshNCA allows several user interactions including texture density/orientation controls, grafting/regenerate brushes, and motion speed/direction controls. Finally, we implement the forward pass of our MeshNCA model using the WebGL shading language and showcase our trained models in an online interactive demo, which is accessible on personal computers and smartphones and is available at https://meshnca.github.io.

==> check.py <==
import os

rootdir = 'figures/'

for root, subdirs, files in os.walk(rootdir):
    for f in files:
        if " " in f:
            print(root, f)



==> find_file_names.py <==
import os
import re

rootdir = './'


# Read the tex file and find all the image names that are used in the file
all_img_files = {}
for root, subdirs, files in os.walk(rootdir):
    for f in files:
        if '.tex' in f:
            # Open and read the file
            # Find all strings in the file that describe a png or jpg or a pdf file
            with open(f'{root}/{f}', 'r') as file:
                data = file.read()

                # Find all strings that describe name of a png file
                img_files = re.findall(r"([^(\s|.|{|})]+\.(png|jpg|pdf))", data)
                for img_file in img_files:
                    all_img_files[img_file[0].split('/')[-1]] = 1


for root, subdirs, files in os.walk(rootdir):
    for f in files:
        if '.png' in f or '.jpg' in f or '.pdf' in f:
            if f not in all_img_files:
                print(f'{root}/{f}')

==> replace_png_jpg.py <==
from PIL import Image

import os

rootdir = './'
# ## Convert png files to jpg
# for root, subdirs, files in os.walk(rootdir):
#     for f in files:
#         if '.png' in f:
#             img = Image.open(f'{root}/{f}')
#             img_jpg = Image.new('RGB', img.size, (255, 255, 255))
#             img_jpg.paste(img, img)
#             img_jpg.save(f'{root}/{f.replace(".png", ".jpg")}', 'JPEG')

## Remove all the png files
for root, subdirs, files in os.walk(rootdir):
    for f in files:
        if '.png' in f:
            os.remove(f'{root}/{f}')

# ## Replace all the .png in the tex files to .jpg
# for root, subdirs, files in os.walk(rootdir):
#     for f in files:
#         if '.tex' in f:
#             # Open and read the file
#             print(f)
#             with open(f'{root}/{f}', 'r') as file:
#                 tex_file = file.read()
#                 tex_file = tex_file.replace('.png', '.jpg')
#
#             with open(f'{root}/{f}', 'w') as file:
#                 file.write(tex_file)

